Von Neumann regularity, split epicness and elementary cellular automata

We show that a cellular automaton on a mixing subshift of finite type is a Von Neumann regular element in the semigroup of cellular automata if and only if it is split epic onto its image in the category of sofic shifts and block maps. It follows from [S.-T\"orm\"a, 2015] that Von Neumann regularity is decidable condition, and we decide it for all elementary CA.

==> anc/test_numbers.py <==
# we use the convention that for radius 1 numbers are in decimal,
# and in hex from nbhd size 4 onward

r6invnum = """
00000000000000000000FFF3000000FF0000FFFF000000F00000FF000000FFFF
00000000000000000000FFF30000FFFF0000FFFF0000FFFF0000FFF00000FFFF
00000000000000000000FFF3000000FF0000FFFF000000F00000FF000000FFFF
00000000000000000000FFF30000FFFF0000FFFF000000FF0000FFF30000FFFF
00000000000000000000FFF3000000FF0000FFFF000000F00000FF000000FFFF
00000000000000000000FFF30000FFFF0000FFFF0000FFFF0000FFF00000FFFF
00000000000000000000FFF3000000FF0000FFFF000000F00000FF000000FFFF
00000000000000000000FFF30000FFFF0000FFFF000000F00000FFF30000FFFF
"""

r7invnum = "23232323"

r23invnum = "23FF003B"

r33invnum = "0C070F07"

r57invnum = """
0000F00F00FFFFFF00E3FEFF0000FFFF0003FC0F0003FFFF00E3F60F0000FFFF
0000F00F000FFFFF00E3FE0F0000FFFF0003FC0F00C3FFFF00E3F60F0000FFFF
"""

r77invnum = "107331F7"

r6num = "6"
r7num = "7"
r23num = "23"
r33num = "33"
r57num = "57"
r77num = "77"

def singleappfnum(numstr, n, w):
    numstr = ''.join(numstr.split())
    if len(w) != n:
        print ("Wrong neighborhood.")
    if n <= 3:
        num = int(numstr)
    else:
        num = int(numstr, 16)
    # now convert to binary and remove "0b" prefix
    binrepr = bin(num)[2:]
    widx = int(w, 2)
    if widx >= len(binrepr):
        return "0"
    return binrepr[-widx-1]
    
def appfnum(w, numstr, n):
    r = ""
    for i in range(len(w)-n+1):
        # NB. I know it's reparsed every time.
        r += singleappfnum(numstr, n, w[i:i+n])
    return r

def words(n):
    if n == 0:
        yield ""
        return
    for w in words(n-1):
        yield w + "0"
        yield w + "1"

fr6 = lambda a:appfnum(a, r6num, 3)
fr7 = lambda a:appfnum(a, r7num, 3)
fr23 = lambda a:appfnum(a, r23num, 3)
fr33 = lambda a:appfnum(a, r33num, 3)
fr57 = lambda a:appfnum(a, r57num, 3)
fr77 = lambda a:appfnum(a, r77num, 3)
fr6inv = lambda a:appfnum(a, r6invnum, 11)
fr7inv = lambda a:appfnum(a, r7invnum, 5)
fr23inv = lambda a:appfnum(a, r23invnum, 5)
fr33inv = lambda a:appfnum(a, r33invnum, 5)
fr57inv = lambda a:appfnum(a, r57invnum, 9)
fr77inv = lambda a:appfnum(a, r77invnum, 5)

# testing rule 6
for w in words(15):
    if fr6(w)[6] != fr6(fr6inv(fr6(w))):
        print ("problem for rule 6:")
        print (w)
        print (" "+fr6(w))
        print ("      "+fr6inv(fr6(w)))
        print ("       "+fr6(fr6inv(fr6(w))))
        break
else:
    print ("inverse of rule 6 is ok")

# testing rule 7
for w in words(9):
    if fr7(w)[3] != fr7(fr7inv(fr7(w))):
        print ("problem with rule 7:")
        print (w)
        print (" "+fr7(w))
        print ("   "+fr7inv(fr7(w)))
        print ("    "+fr7(fr7inv(fr7(w))))
        break
else:
    print ("inverse of rule 7 is ok")

# testing rule 23
for w in words(9):
    if fr23(w)[3] != fr23(fr23inv(fr23(w))):
        print ("problem with rule 23:")
        print (w)
        print (" "+fr23(w))
        print ("   "+fr23inv(fr23(w)))
        print ("    "+fr23(fr23inv(fr23(w))))
        break
else:
    print ("inverse of rule 23 is ok")

# testing rule 33
for w in words(9):
    if fr33(w)[3] != fr33(fr33inv(fr33(w))):
        print ("problem with rule 33:")
        print (w)
        print (" "+fr33(w))
        print ("   "+fr33inv(fr33(w)))
        print ("    "+fr33(fr33inv(fr33(w))))
        break
else:
    print ("inverse of rule 33 is ok")

# testing rule 57
for w in words(13):
    if fr57(w)[5] != fr57(fr57inv(fr57(w))):
        print ("problem for rule 57:")
        print (w)
        print (" "+fr57(w))
        print ("     "+fr57inv(fr57(w)))
        print ("      "+fr57(fr57inv(fr57(w))))
        break
else:
    print ("inverse of rule 57 is ok")

# testing rule 77
for w in words(9):
    if fr77(w)[3] != fr77(fr77inv(fr77(w))):
        print ("problem with rule 77:")
        print (w)
        print (" "+fr77(w))
        print ("   "+fr77inv(fr77(w)))
        print ("    "+fr77(fr77inv(fr77(w))))
        break
else:
    print ("inverse of rule 77 is ok")


==> anc/test_rules.py <==
def r6inv(w):
    if w[6] == "1":
        return "0"
    if w[3] == "1" and w[4] == "1" and w[6] == "0":
        return "0"
    if w[3:6] == "000":
        return "1"
    if w[4:6] == "11":
        return "1"
    if w[4] == "1" and w[7:9] == "01":
        return "1"
    if w[5] == "1" and w[7] == "1":
        return "1"
    if w[2:4] == "01" and w[5] == "0":
        return "1"
    if w[2:4] == "10":
        return "0"
    if w[2] == "1" and w[5] == "0" and w[7] == "0":
        return "1"
    if w[5] == "1" and w[8:10] == "01":
        return "0"
    if w[1:3] == "00" and w[4] == "0":
        return "1"
    if w[0] == "1" and w[5] == "0" and w[7] == "0":
        return "1"
    if w[1] == "1" and w[4] == "1":
        return "1"
    if w[5] == "0":
        return "0"
    if w[3] == "0" and w[8] == "0":
        return "0"
    return "1"

def r7inv(w):
    if w[2] == w[3] == "0":
        return "1"
    if w[2] == "0" and w[3] == "1":
        return "0"
    if w[3] == "0" and w[4] == "1":
        return "1"
    return "0"

def r23inv(w):
    if w[0:2] == "10":
        return "1"
    if w[2:4] == "11":
        return "0"
    if w[1] == w[3] == "1":
        return "0"
    if w[1:3] == "01":
        return "1"
    if w[3:5] == "10":
        return "0"
    if w[2] == "1" and w[4] == "0":
        return "0"
    if w[0] == "1":
        return "1"
    if w[1] == "1":
        return "0"
    return "1"

def r33inv(w):
    if w[2] == "1":
        return "0"
    if w[1] == w[3] == "0":
        return "1"
    if w[1] == w[3] == "1":
        return "1"
    if w[0] == w[1] == "1" and w[3] == "0":
        return "0"
    if w[1] == "0" and w[3] == w[4] == "1":
        return "0"
    return "1"

def r57inv(w):
    if w[4] == w[5] == "1":
        return "0"
    if w[3] == w[4] == "0":
        return "1"
    if w[5] == w[6] == "1":
        return "1"

    if w[2] == w[3] == w[6] == "1":
        return "0"
    if w[2] == w[3] == "0":
        return "0"
    if w[4] == w[5] == w[6] == "0":
        return "1"

    if w[1] == w[2] == w[3] == "1":
        return "0"
    if w[1] == "1" and w[3] == "0" and w[6] == "0":
        return "1"
    if w[1] == "0" and w[4] == "0" and w[5] == "0":
        return "0"

    if w[3] == w[4] == w[6] == w[7] == "1":
        return "1"
    if w[2] == "0" and w[4] == "1" and w[7] == "1":
        return "0"
    if w[0] == "1" and w[1] == "0" and w[2] == w[4] == w[6] == "1":
        return "0"

    if w[1] == "1" and w[2] == "0" and w[3] == w[5] == w[7] == "1":
        return "1"
    if w[2] == "0" and w[5] == "1" and w[7] == w[8] == "1":
        return "0"
    if w[5] == w[7] == "1":
        return "1"

    if w[5] == "1" and w[8] == "0":
        return "0"
    if w[2] == "0" and w[6] == "0":
        return "1"
    if w[2] == w[4] == "1" and w[6] == "0" and w[7] == "0":
        return "1"

    if w[6] == "0":
        return "0"
    if w[0] == "0" and w[1] == "1" and w[2] == "1":
        return "0"
    if w[2] == "1" and w[6] == w[7] == "1":
        return "1"

    if w[3] == w[4] == w[6] == w[8] == "1":
        return "1"
    if w[0] == "0":
        return "0"
    if w[2] == "0" and w[4] == "1":
        return "0"

    return "1"

def r77inv(w):
    if w[1] == w[3] == "0":
        return "1"
    if w[1] == w[3] == "1":
        return "0"
    if w[0] == w[4] == "0":
        return "1"
    if w[0] == w[4] == "1":
        return "0"
    return w[2]

def r6(w):
    if w == "001" or w == "010":
        return "1"
    return "0"

def r7(w):
    if w == "000" or w == "001" or w == "010":
        return "1"
    return "0"

def r23(w):
    if w == "100" or w == "010" or w == "001" or w == "000":
        return "1"
    return "0"

def r33(w):
    if w == "101" or w == "000":
        return "1"
    return "0"

# 57 = 32 + 16 + 8 + 1 = 101 100 011 000
def r57(w):
    if w == "101" or w == "100" or w == "011" or w == "000":
        return "1"
    return "0"

# 77 = 64 + 13 = 64 + 8 + 4 + 1 = 110 011 010 000
def r77(w):
    if w == "110" or w == "011" or w == "010" or w == "000":
        return "1"
    return "0"
    
def appf(w, f, n):
    r = ""
    for i in range(len(w)-n+1):
        r += f(w[i:i+n])
    return r

def words(n):
    if n == 0:
        yield ""
        return
    for w in words(n-1):
        yield w + "0"
        yield w + "1"

fr6 = lambda a:appf(a, r6, 3)
fr7 = lambda a:appf(a, r7, 3)
fr23 = lambda a:appf(a, r23, 3)
fr33 = lambda a:appf(a, r33, 3)
fr57 = lambda a:appf(a, r57, 3)
fr77 = lambda a:appf(a, r77, 3)
fr6inv = lambda a:appf(a, r6inv, 11)
fr7inv = lambda a:appf(a, r7inv, 5)
fr23inv = lambda a:appf(a, r23inv, 5)
fr33inv = lambda a:appf(a, r33inv, 5)
fr57inv = lambda a:appf(a, r57inv, 9)
fr77inv = lambda a:appf(a, r77inv, 5)

# testing rule 6
for w in words(15):
    if fr6(w)[6] != fr6(fr6inv(fr6(w))):
        print ("problem for rule 6:")
        print (w)
        print (" "+fr6(w))
        print ("      "+fr6inv(fr6(w)))
        print ("       "+fr6(fr6inv(fr6(w))))
        break
else:
    print ("inverse of rule 6 is ok")

# testing rule 7
for w in words(9):
    if fr7(w)[3] != fr7(fr7inv(fr7(w))):
        print ("problem with rule 7:")
        print (w)
        print (" "+fr7(w))
        print ("   "+fr7inv(fr7(w)))
        print ("    "+fr7(fr7inv(fr7(w))))
        break
else:
    print ("inverse of rule 7 is ok")

# testing rule 23
for w in words(9):
    if fr23(w)[3] != fr23(fr23inv(fr23(w))):
        print ("problem with rule 23:")
        print (w)
        print (" "+fr23(w))
        print ("   "+fr23inv(fr23(w)))
        print ("    "+fr23(fr23inv(fr23(w))))
        break
else:
    print ("inverse of rule 23 is ok")

# testing rule 33
for w in words(9):
    if fr33(w)[3] != fr33(fr33inv(fr33(w))):
        print ("problem with rule 33:")
        print (w)
        print (" "+fr33(w))
        print ("   "+fr33inv(fr33(w)))
        print ("    "+fr33(fr33inv(fr33(w))))
        break
else:
    print ("inverse of rule 33 is ok")

# testing rule 57
for w in words(13):
    if fr57(w)[5] != fr57(fr57inv(fr57(w))):
        print ("problem for rule 57:")
        print (w)
        print (" "+fr57(w))
        print ("     "+fr57inv(fr57(w)))
        print ("      "+fr57(fr57inv(fr57(w))))
        break
else:
    print ("inverse of rule 57 is ok")

# testing rule 77
for w in words(9):
    if fr77(w)[3] != fr77(fr77inv(fr77(w))):
        print ("problem with rule 77:")
        print (w)
        print (" "+fr77(w))
        print ("   "+fr77inv(fr77(w)))
        print ("    "+fr77(fr77inv(fr77(w))))
        break
else:
    print ("inverse of rule 77 is ok")

